Practical Data Compression for Modern Memory Hierarchies

In this thesis, we describe a new, practical approach to integrating hardware-based data compression within the memory hierarchy, including on-chip caches, main memory, and both on-chip and off-chip interconnects. This new approach is fast, simple, and effective in saving storage space. A key insight in our approach is that access time (including decompression latency) is critical in modern memory hierarchies. By combining inexpensive hardware support with modest OS support, our holistic approach to compression achieves substantial improvements in performance and energy efficiency across the memory hierarchy. Using this new approach, we make several major contributions in this thesis. First, we propose a new compression algorithm, Base-Delta-Immediate Compression (BDI), that achieves high compression ratio with very low compression/decompression latency. BDI exploits the existing low dynamic range of values present in many cache lines to compress them to smaller sizes using Base+Delta encoding. Second, we observe that the compressed size of a cache block can be indicative of its reuse. We use this observation to develop a new cache insertion policy for compressed caches, the Size-based Insertion Policy (SIP), which uses the size of a compressed block as one of the metrics to predict its potential future reuse. Third, we propose a new main memory compression framework, Linearly Compressed Pages (LCP), that significantly reduces the complexity and power cost of supporting main memory compression. We demonstrate that any compression algorithm can be adapted to fit the requirements of LCP, and that LCP can be efficiently integrated with the existing cache compression designs, avoiding extra compression/decompression.

==> camp/embed.sh <==
#!/bin/sh
infn=$1
outfn=`basename $infn .pdf`.still.pdf
 
# Embed fonts.
gs -q -dSAFER -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -sOutputFile=$outfn \
    -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -c .setpdfwrite -f $infn

# Strip metadata crap added by Ghostscript.
exiftool -Title="" $outfn
exiftool -Creator="" $outfn
exiftool -CreatorTool="" $outfn


==> chap10/parse.sh <==
#!/bin/bash
directory=$1
tmp="_n"
new_directory="$directory$tmp"
echo "Make new directory: $new_directory"
mkdir $new_directory

for file in $directory/*
do
echo $file
file1=`basename "$file"`
  gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dAutoRotatePages=/None -dNOPAUSE -dQUIET -dBATCH  -sOutputFile="$new_directory/$file1" $file 
done


==> chap3/parse.sh <==
#!/bin/bash
directory=$1
tmp="_n"
new_directory="$directory$tmp"
echo "Make new directory: $new_directory"
mkdir $new_directory

for file in $directory/*
do
echo $file
file1=`basename "$file"`
  gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dAutoRotatePages=/None -dNOPAUSE -dQUIET -dBATCH  -sOutputFile="$new_directory/$file1" $file 
done


==> chap5/lcp/parse.sh <==
#!/bin/bash
directory=$1
tmp="_n"
new_directory="$directory$tmp"
echo "Make new directory: $new_directory"
mkdir $new_directory

for file in $directory/*
do
echo $file
file1=`basename "$file"`
  gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dAutoRotatePages=/None -dNOPAUSE -dQUIET -dBATCH  -sOutputFile="$new_directory/$file1" $file 
done


==> parse.sh <==
#!/bin/bash
directory=$1
tmp="_n"
new_directory="$directory$tmp"
echo "Make new directory: $new_directory"
mkdir $new_directory

for file in $directory/*
do
echo $file
file1=`basename "$file"`
  gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dAutoRotatePages=/None -dNOPAUSE -dQUIET -dBATCH  -sOutputFile="$new_directory/$file1" $file 
done


==> toggles/compile.sh <==
make clean
make


==> toggles/generate_figs.sh <==
#!/bin/sh

pdfcrop "figures/all_figures.pdf" "figures/all_figures-temp.pdf"
i=1
for fig_name in \
background \
ipc-model \
motiv1-ws \
motiv1-it \
motiv2-ws \
motiv2-it \
example \
it-results \
ws-results \
overall-results-ws \
overall-results-it \
3app-ws \
3app-it \
how-its \
how-weis \
hws-results \
core-part-its 
do
	sh scripts/pdf_crop.sh $i figures/all_figures $fig_name;
	i=`expr $i + 1`
done
rm figures/all_figures-temp.pdf
#sh compile.sh


==> toggles/parse.sh <==
#!/bin/bash
directory=$1
tmp="_n"
new_directory="$directory$tmp"
echo "Make new directory: $new_directory"
mkdir $new_directory

for file in $directory/*
do
echo $file
file1=`basename "$file"`
  gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dAutoRotatePages=/None -dNOPAUSE -dQUIET -dBATCH  -sOutputFile="$new_directory/$file1" $file 
done


==> toggles/scripts/pdf_crop.sh <==
#!/bin/sh

# Usage
# sh pdf_crop.sh <page number> <pdf file without ext> <output file name>

pdftk A="$2-temp.pdf" cat A$1-$1 output "$3.pdf"
mv "$3.pdf" ./figs/

